On the Economics of Ransomware

While recognized as a theoretical and practical concept for over 20 years, only now ransomware has taken centerstage as one of the most prevalent cybercrimes. Various reports demonstrate the enormous burden placed on companies, which have to grapple with the ongoing attack waves. At the same time, our strategic understanding of the threat and the adversarial interaction between organizations and cybercriminals perpetrating ransomware attacks is lacking. In this paper, we develop, to the best of our knowledge, the first game-theoretic model of the ransomware ecosystem. Our model captures a multi-stage scenario involving organizations from different industry sectors facing a sophisticated ransomware attacker. We place particular emphasis on the decision of companies to invest in backup technologies as part of a contingency plan, and the economic incentives to pay a ransom if impacted by an attack. We further study to which degree comprehensive industry-wide backup investments can serve as a deterrent for ongoing attacks.

==> theory.py <==
#!/usr/bin/env python3.5

from sys import stdout
from math import sqrt
from numpy import linspace, mean

EPSILON = 0.0000000001

class OrganizationType:
  def __init__(self, N=100, W=100, beta=0.9, F=5, L=5, T=10, C_B=1):
    self.N = N # instead of G, we use N to denote the cardinality of G
    self.W = W
    self.beta = beta
    self.F = F
    self.L = L
    self.T = T
    self.C_B = C_B
        
  def exp_payoff(self, att, b, a, r):
    prob_compr = att.V(self, a)
    return self.W - self.C_B * b - self.beta * self.F / b - prob_compr * self.beta * (self.T + min(self.L / b, r))

  def best_response(self, att, a, r):
    b_low = sqrt(self.beta * self.F / self.C_B)
    b_high = sqrt(self.beta * (self.F + att.V(self, a) * self.L) / self.C_B)
    if b_low > self.L / r:
      return b_high
    elif b_high < self.L / r:
      return b_low
    else:
      b_low_payoff = self.exp_payoff(att, b_low, a, r)
      b_high_payoff = self.exp_payoff(att, b_high, a, r)
      if b_low_payoff > b_high_payoff:
        return b_low
      else:
        return b_high
        
  def range_b(self, att):
    return (sqrt(self.beta * self.F / self.C_B),
            sqrt(self.beta * (self.F + self.L) / self.C_B))
    
class Attacker:
  def __init__(self, D=10, C_A=10, C_D=10):
    self.D = D
    self.C_A = C_A
    self.C_D = C_D
  
  def V(self, org, a):
    return a[org] / (self.D + sum((eff for eff in a.values())))
    
  def exp_payoff(self, orgs, b, a, r):
    effort = sum((eff for eff in a.values()))
    costs = self.C_A * effort + (self.C_D if effort > EPSILON else 0)
    def gain(org):
      if r > (org.L / b[org]) + EPSILON:
        return 0
      return org.N * self.V(org, a) * r
    return sum((gain(org) for org in orgs)) - costs
    
  def best_response_r(self, orgs, b, a):
    max_payoff = float("-inf")
    best_r = None
    for org in orgs:
      r = org.L / b[org]
      payoff = self.exp_payoff(orgs, b, a, r)
      if payoff > max_payoff:
        max_payoff = payoff
        best_r = r
    return best_r 
    
  def single_best_response(self, org, b):
    best_r = org.L / b
    D_star = sqrt(org.L * org.N * self.D / (b * self.C_A)) - self.D
    if D_star <= 0 or self.exp_payoff([org], {org: b}, {org: D_star}, best_r) <= 0:
      return (0, best_r)
    else:
      return (D_star, best_r)
      
  def double_best_response(self, orgs, b):
    org1 = orgs[0]
    org2 = orgs[1]
    org = org1 if org1.N * org1.L / b[org1]  > org2.N * org2.L / b[org2] else org2
    (a, r) = self.single_best_response(org, b[org])
    return ({org1: (a if org1 is org else 0), org2: (a if org2 is org else 0)}, r)
    
  def range_a(self, org):
    return (0, self.single_best_response(org, org.range_b[0]))

class RansomwareGame:
  def __init__(self, orgs=None, att=None):
    if orgs is None:
      orgs = [OrganizationType()]
    if att is None:
      att = Attacker()
    self.orgs = list(orgs)
    self.att = att
    
  def social_optimum(self):
    assert len(self.orgs) == 1
    org = self.orgs[0]
    att = self.att
    best_b = None
    max_payoff = float("-inf")
    for b in linspace(org.range_b(att)[0], org.range_b(att)[1], 150):
      (best_a, best_r) = att.single_best_response(org, b)
      payoff = org.exp_payoff(att, b, {org: best_a}, best_r)
      if payoff > max_payoff:
        max_payoff = payoff
        best_b = b
    (best_a, best_r) = att.single_best_response(org, best_b)
    yield {'b': {org: best_b}, 'a': {org: best_a}, 'r': best_r}
    
  def single_Nash(self):
    ITERATIONS = 100
    assert len(self.orgs) == 1
    org = self.orgs[0]
    att = self.att
    for b in linspace(org.range_b(att)[0], org.range_b(att)[1], 150):
      (best_a, best_r) = att.single_best_response(org, b)
      for i in range(ITERATIONS):
        best_b = org.best_response(att, {org: best_a}, best_r)
        (best_a, best_r) = att.single_best_response(org, best_b)
        if i >= ITERATIONS - 2:
          yield {'b': {org: best_b}, 'a': {org: best_a}, 'r': best_r}
          
  def double_Nash(self):
    ITERATIONS = 25
    assert len(self.orgs) == 2
    org1 = self.orgs[0]
    org2 = self.orgs[1]
    att = self.att
    for b1 in linspace(org1.range_b(att)[0], org1.range_b(att)[1], 25):
      for b2 in linspace(org2.range_b(att)[0], org2.range_b(att)[1], 25):
        (best_a, best_r) = att.double_best_response(self.orgs, {org1: b1, org2: b2})
        for i in range(ITERATIONS):
          best_b = {org1: org1.best_response(att, best_a, best_r), 
                    org2: org2.best_response(att, best_a, best_r)}
          (best_a, best_r) = att.double_best_response(self.orgs, best_b)          
          if i >= ITERATIONS - 2:
            yield {'b': best_b, 'a': best_a, 'r': best_r}    
    
def average(game, profiles):
  profiles = list(profiles)
  b = {org: mean([prof['b'][org] for prof in profiles]) for org in game.orgs}
  org_payoff = {org: mean([org.exp_payoff(game.att, prof['b'][org], prof['a'], prof['r']) for prof in profiles]) for org in game.orgs}
  a = {org: mean([prof['a'][org] for prof in profiles]) for org in game.orgs}
  r = mean([prof['r'] for prof in profiles])
  att_payoff = mean([game.att.exp_payoff(game.orgs, prof['b'], prof['a'], prof['r']) for prof in profiles])
  return {'b': b, 'org_payoff': org_payoff, 'a': a, 'r': r, 'att_payoff': att_payoff}
  
single_print_header = "NE_a, NE_r, NE_att_payoff, NE_b, NE_org_payoff, SO_a, SO_r, SO_att_payoff, SO_b, SO_org_payoff"
def single_print_solutions(game):
  org = game.orgs[0]
  NE = average(game, game.single_Nash())
  SO = average(game, game.social_optimum())
  def solution_str(s):
    return "{}, {}, {}, {}, {}".format(s['a'][org], s['r'], s['att_payoff'], s['b'][org], s['org_payoff'][org])
  return solution_str(NE) + ", " + solution_str(SO)
  
double_print_header = "NE_a1, NE_a2, NE_r, NE_att_payoff, NE_b1, NE_org1_payoff, NE_b2, NE_org2_payoff"
def double_print_solution(game):
  org1 = game.orgs[0]
  org2 = game.orgs[1]
  NE = average(game, game.double_Nash())
  return "{}, {}, {}, {}, {}, {}, {}, {}".format(NE['a'][org1], NE['a'][org2], NE['r'], NE['att_payoff'], NE['b'][org1], NE['org_payoff'][org1], NE['b'][org2], NE['org_payoff'][org2])
  
def experiment_C_B(fout=stdout):
  game = RansomwareGame()
  fout.write("C_B, " + single_print_header + "\n")
  for C_B in linspace(0.1, 5, 150):
    game.orgs[0].C_B = C_B
    fout.write(str(C_B) + ", " + single_print_solutions(game) + "\n")
    
def experiment_C_A(fout=stdout):
  game = RansomwareGame()
  fout.write("C_A, " + single_print_header + "\n")
  for C_A in linspace(1, 20, 150):
    game.att.C_A = C_A
    fout.write(str(C_A) + ", " + single_print_solutions(game) + "\n")
    
def experiment_beta(fout=stdout):
  game = RansomwareGame()
  fout.write("beta, " + single_print_header + "\n")
  for beta in linspace(0.1, 1, 150):
    game.orgs[0].beta = beta
    fout.write(str(beta) + ", " + single_print_solutions(game) + "\n")
    
def experiment_L(fout=stdout):
  org1 = OrganizationType()
  org2 = OrganizationType()
  game = RansomwareGame(orgs=[org1, org2])
  fout.write("L1, L2, " + double_print_header + "\n")
  for L1 in linspace(1, 10, 30):
    print(L1)
    org1.L = L1
    for L2 in linspace(1, 10, 30):
      org2.L = L2
      fout.write(str(L1) + ", " + str(L2) + ", " + double_print_solution(game) + "\n")
    
def experiment_F(fout=stdout):
  org1 = OrganizationType()
  org2 = OrganizationType()
  game = RansomwareGame(orgs=[org1, org2])
  fout.write("F1, F2, " + double_print_header + "\n")
  for F1 in linspace(1, 10, 30):
    print(F1)
    org1.F = F1
    for F2 in linspace(1, 10, 30):
      org2.F = F2
      fout.write(str(F1) + ", " + str(F2) + ", " + double_print_solution(game) + "\n")
    
def experiment_T(fout=stdout):
  org1 = OrganizationType()
  org2 = OrganizationType()
  game = RansomwareGame(orgs=[org1, org2])
  fout.write("T1, T2, " + double_print_header + "\n")
  for T1 in linspace(1, 10, 30):
    print(T1)
    org1.T = T1
    for T2 in linspace(1, 10, 30):
      org2.T = T2
      fout.write(str(T1) + ", " + str(T2) + ", " + double_print_solution(game) + "\n")
    
if __name__ == "__main__":  
  with open("results/T.csv", "wt") as fout:
    experiment_T(fout)
  with open("results/F.csv", "wt") as fout:
    experiment_F(fout)
  with open("results/L.csv", "wt") as fout:
    experiment_L(fout)
  
  with open("results/C_A.csv", "wt") as fout:
    experiment_C_A(fout)
  with open("results/C_B.csv", "wt") as fout:
    experiment_C_B(fout)
  with open("results/beta.csv", "wt") as fout:
    experiment_beta(fout)


